Global $L^\infty$-bounds and long-time behavior of a diffusive epidemic system in heterogeneous environment

In this paper, we are concerned with an epidemic reaction-diffusion system with nonlinear incidence mechanism of the form $S^qI^p\,(p,\,q>0)$. The coefficients of the system are spatially heterogeneous and time dependent (particularly time periodic). We first establish the $L^\infty$-bounds of the solutions of a class of systems, which improve some previous results in [58]. Based on such estimates, we then study the long-time behavior of the solutions of the system. Our results reveal the delicate effect of the infection mechanism, transmission rate, recovery rate and disease-induced mortality rate on the infection dynamics. Our analysis can be adapted to some other types of infection incidence mechanisms.

==> fd.py <==
#find_duplicates.py (python code)
#inputs: path to tex file
#prints all labels of the form \label{something} that occur more than once

import sys
import re

filename = sys.argv[1]

f = open(filename,'r')

file = f.read()
f.close()

#find all the \label{something} and get something
g = re.compile('\\label\{\w*\}')
labels = g.findall(file)
sortedLabels = sorted(labels)

#get labels that occur more than once

labelCounts = {}
repeatedLabels = []

for label in labels:
    if(label) in labelCounts:
        labelCounts[label] = labelCounts[label]+1
        repeatedLabels.append(label)
    else:
        labelCounts[label] = 1

print('repeated labels: ',repeatedLabels)
